Optical Ceiling on Polaron Mobility in Disordered Molecular Semiconductors: Lessons from Eumelanin

Polaron hopping in disordered molecular semiconductors such as eumelanin is set by energetic disorder $\sigma$ and reorganization energy $\lambda$. We show that the reduced polaron absorption band encodes this transport problem. Its value at zero energy fixes the mean hop rate, which bounds the mobility in any dimension. For Gaussian disorder and classical vibrations its centroid is $E_\mathrm{op}=\lambda+(1-c)\sigma^2/k_BT$, its variance obeys the Hush relation, and the bound is the Marcus rate at $\lambda\to E_\mathrm{op}$; a 1D lower bound vanishes at $k_BT^*=(1-c)\sigma^2/\lambda$, read from optics.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Alvan Hunt

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary code: Optical Ceiling on Polaron Mobility

This folder reproduces every numerical result in

> A. Hunt, *Optical Ceiling on Polaron Mobility in Disordered Molecular Semiconductors: Lessons from Eumelanin* (2026).

Everything is in one script, `reproduce.py`. All random numbers come from fixed seeds, so repeated runs give identical output on the same software versions.

## Requirements

Python 3.9 or later with NumPy and SciPy (see `requirements.txt`). Tested with NumPy 2.5 and SciPy 1.18.

```
pip install -r requirements.txt
```

## Running

```
python reproduce.py               # full run, about 10 minutes on a laptop
python reproduce.py --quick       # reduced samples and lattices, under a minute
python reproduce.py --only mlj    # one section; comma-separate several
python reproduce.py --outdir out  # where fig1a.csv and fig1b.csv are written
```

The full run regenerates the data plotted in Fig. 1 (`fig1a.csv`, `fig1b.csv`) and prints the numbers quoted in the text. The quick run checks the same statements with smaller samples, so its sampled values are noisier.

## What each section checks

| Section | Paper | What it does |
|---|---|---|
| `band` | Eqs. (7), (8), (9) | Draws exact samples of the reduced polaron band, using the Boltzmann-tilted site distribution, with and without a quantum mode and a spread of reorganization energies. It compares the centroid and the excess width `Var - 2 k_B T x centroid` with the formulas, shows that the peak differs from the centroid once a quantum mode is present, and checks that the centroid stays linear in 1/T with slope (1-c) sigma^2. It reports the bias of a two-point slope estimate of S hbar Omega over 250-400 K and its effect on lambda and T*, and checks the bridge identity `<pi_i w_ij> = k_M(E_op)`. |
| `1d` | Eq. (12) | Computes D = a^2/(<e^{-beta e}> <1/C>) on long chains (independent or AR(1)-correlated energies) against the closed form, with error bars from independent chains. Above T*/T = 1/2 the variance of 1/C is infinite and convergence is slow. |
| `tail` | Eq. (13) | Fits the median resistance of N bonds against N. Its slope approaches max(1, T*/T). |
| `networks` | Eq. (10), Fig. 1(a) | Gives exact effective conductances of square (160^2) and cubic (32^3) lattices. It checks that they lie between the 1D lower bound and the optical upper bound, and fits the coefficient C. |
| `mlj` | Fig. 1(b) | Computes the exact 1D diffusion coefficient with Marcus-Levich-Jortner rates for one quantum mode, including thermal mode populations. It reports the suppression factors quoted in the text and the convergence when the integration range and vibrational ladder are widened. |
| `activation` | Eumelanin example | Gives T* and the apparent activation energies of D and of the mobility mu = eD/k_B T for lambda = 0.4 eV, sigma = 0.08 eV. |

## Conventions

- Sections `1d`, `tail`, `networks` and the bridge check use k_B T = 1 and nu = 1, with the symmetrized conductance C_ij = exp{-[(e_i+e_j)/2 + (e_i-e_j)^2/(4 lambda) + lambda/4]}.
- The spectral part of `band`, and the sections `mlj` and `activation`, use eV and kelvin.
- Network solutions fix the potential on two opposite faces, use periodic boundaries in the transverse directions, and solve Kirchhoff's equations exactly with a sparse direct solver.

## Licence

MIT; see `LICENSE`.


==> anc/fig1a.csv <==
sigma_over_kT,lower_1D,lnD_2D,sem_2D,lnD_3D,sem_3D,upper_optical
0.5000,-0.2002,-0.1231,0.0019,-0.1021,0.0018,-0.0748
1.0000,-0.8027,-0.4912,0.0029,-0.4093,0.0020,-0.2977
1.5000,-1.8149,-1.0983,0.0025,-0.9132,0.0032,-0.6640
2.0000,-3.2554,-1.9731,0.0067,-1.6524,0.0014,-1.1682
2.5000,-5.1779,-3.1003,0.0032,-2.6142,0.0061,-1.8053
2.8000,-6.6462,-3.9109,0.0079,-3.3158,0.0091,-2.2494


==> anc/fig1b.csv <==
Tstar_over_T,S_0.1,S_0.3,S_1
0.40,-0.243,-0.221,-0.167
0.45,-0.284,-0.259,-0.196
0.50,-0.329,-0.300,-0.229
0.55,-0.379,-0.345,-0.265
0.60,-0.434,-0.394,-0.304
0.65,-0.495,-0.449,-0.346
0.70,-0.563,-0.509,-0.393
0.75,-0.641,-0.576,-0.445
0.80,-0.731,-0.651,-0.502
0.85,-0.835,-0.735,-0.564
0.90,-0.955,-0.830,-0.633
0.95,-1.098,-0.938,-0.709
1.00,-1.265,-1.060,-0.793
1.05,-1.463,-1.199,-0.886
1.10,-1.695,-1.357,-0.989
1.15,-1.964,-1.536,-1.103
1.20,-2.273,-1.738,-1.229
1.25,-2.620,-1.965,-1.369
1.30,-3.006,-2.217,-1.523
1.35,-3.427,-2.496,-1.694
1.40,-3.880,-2.802,-1.882
1.45,-4.361,-3.132,-2.087
1.50,-4.867,-3.488,-2.311
1.55,-5.396,-3.867,-2.555


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""
Reproduce every numerical result in

  A. Hunt, "Optical Ceiling on Polaron Mobility in Disordered Molecular
  Semiconductors: Lessons from Eumelanin" (2026).

Usage
  python reproduce.py                 run everything (roughly 10 minutes)
  python reproduce.py --quick         smaller samples and lattices (about 1 minute)
  python reproduce.py --only band,1d  run selected sections
  python reproduce.py --outdir out    where to write fig1a.csv and fig1b.csv

Sections (see README.md for the mapping to equations)
  band        reduced polaron band: centroid, variance, Hush relation, quantum
              excess, spread of lambda, bridge identity      [Eqs. (7)-(9)]
  1d          exact one-dimensional diffusion coefficient     [Eq. (12)]
  tail        chain-resistance scaling below T*               [Eq. (13)]
  networks    exact 2D and 3D network solutions, bounds       [Eq. (10), Fig. 1(a)]
  mlj         quantum-mode crossover and its convergence      [Fig. 1(b)]
  activation  activation energies of D and mu                 [eumelanin example]

Units: sections band (bridge part), 1d, tail and networks use k_B T = 1 and
nu = 1 (C_ij = exp{-[(e_i+e_j)/2 + (e_i-e_j)^2/4 lambda + lambda/4]});
sections band (spectral part), mlj and activation use eV and kelvin.
All random numbers come from numpy.random.default_rng with the fixed seeds
below, so repeated runs give identical output.
"""
import argparse
import csv
import os
import time

import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from scipy.signal import lfilter
from scipy.special import ive, logsumexp

KB = 8.617333262e-5  # Boltzmann constant, eV/K

SEEDS = {"band": 101, "bridge": 102, "1d": 103, "tail": 104, "networks": 105}


# --------------------------------------------------------------------------
# helpers
# --------------------------------------------------------------------------
def ln_inv_C(ei, ej, lam):
    """ln of the inverse symmetrized conductance 1/C_ij (k_B T = 1, nu = 1)."""
    s = 0.5 * (ei + ej)
    d = ej - ei
    return s + d ** 2 / (4 * lam) + lam / 4


def sideband_weights(S, hw, t, nmin=-30, nmax=60):
    """Thermal Marcus-Levich-Jortner weights P_n for one mode (detailed balance)."""
    ns = np.arange(nmin, nmax + 1)
    if S == 0:
        return ns, (ns == 0).astype(float)
    x = hw / t
    z = S / np.sinh(x / 2)
    lnP = np.log(ive(np.abs(ns), z) + 1e-300) + z - S / np.tanh(x / 2) + ns * x / 2
    P = np.exp(lnP - lnP.max())
    return ns, P / P.sum()


def header(title):
    print("\n" + "=" * 78 + "\n" + title + "\n" + "=" * 78)


# --------------------------------------------------------------------------
# band: Eqs. (7)-(9), excess width, spread of lambda, bridge identity
# --------------------------------------------------------------------------
def section_band(quick):
    header("BAND  reduced polaron band A(E): centroid, variance, peak  [Eqs. (7), (8)]")
    rng = np.random.default_rng(SEEDS["band"])
    N = 200_000 if quick else 2_000_000
    sig, c, lam, hw = 0.10, 0.2, 0.30, 0.18  # eV
    Q = (1 - c) * sig ** 2

    def sample(T, lam_sd, S, n):
        t = KB * T
        ei = rng.normal(-sig ** 2 / t, sig, n)          # Boltzmann-tilted occupied site (exact)
        ej = c * ei + rng.normal(0, sig * np.sqrt(1 - c ** 2), n)
        lb = rng.normal(lam, lam_sd, n) if lam_sd > 0 else np.full(n, lam)
        ns, P = sideband_weights(S, hw, t)
        nq = rng.choice(ns, n, p=P)
        return lb + (ej - ei) + nq * hw + rng.normal(0, 1, n) * np.sqrt(2 * lb * t)

    print(f"sigma={sig} eV, c={c}, lambda={lam} eV, hbar*Omega={hw} eV, samples={N}")
    print(" S   sd(lam)   T[K]  centroid   predicted   peak    excess=Var-2kT*centroid  predicted")
    worst = 0.0
    for S, lsd in [(0.0, 0.0), (1.0, 0.0), (0.0, 0.05), (1.0, 0.05)]:
        for T in (250, 300, 400):
            t = KB * T
            E = sample(T, lsd, S, N)
            m, v = E.mean(), E.var()
            h, edges = np.histogram(E, bins=600, range=(-0.5, 2.5))
            ctr = 0.5 * (edges[1:] + edges[:-1])
            peak = ctr[np.argmax(np.convolve(h, np.ones(9) / 9, mode="same"))]
            pm = lam + Q / t + S * hw
            pe = (S * hw * (hw / np.tanh(hw / (2 * t)) - 2 * t) if S > 0 else 0.0) + lsd ** 2
            worst = max(worst, abs(m - pm))
            print(f"{S:3.1f}  {lsd:5.2f}   {T:5d}   {m:.4f}    {pm:.4f}    {peak:.3f}   {v - 2 * t * m:+.5f}"
                  f"                {pe:.5f}")
    print(f"largest |centroid - prediction| = {worst:.1e} eV")

    Ts = np.array([250, 300, 350, 400, 500])
    cents = np.array([sample(T, 0.0, 1.0, N // 2).mean() for T in Ts])
    slope, icpt = np.polyfit(1 / (KB * Ts), cents, 1)
    print(f"centroid vs 1/k_BT with S=1: slope {slope:.5f} eV^2 (predicted (1-c)sigma^2 = {Q:.5f}), "
          f"intercept {icpt:.4f} eV (predicted lambda + S*hbar*Omega = {lam + hw:.4f})")

    def excess(T, Shw, q):
        t = KB * T
        return Shw * (q / np.tanh(q / (2 * t)) - 2 * t)
    two_pt = -(excess(400, hw, hw) - excess(250, hw, hw)) / 150 / (2 * KB)
    print(f"two-point slope estimate of S*hbar*Omega over 250-400 K: {two_pt:.4f} eV vs exact {hw:.4f} eV "
          f"(bias {100 * (two_pt / hw - 1):+.1f} %)")
    for S in (0.1, 0.3, 1.0):
        err = S * hw * (1 - two_pt / hw)
        print(f"   S={S}: lambda overestimated by {1000 * err:.1f} meV, T* underestimated by "
              f"{100 * (1 - lam / (lam + err)):.1f} %  (lambda_c = {lam} eV)")

    header("BAND  bridge identity <pi_i w_ij> = k_M(E_op)  [Eq. (9)], k_B T = 1, |J|^2/hbar = 1")
    rng2 = np.random.default_rng(SEEDS["bridge"])
    Nb = 400_000 if quick else 4_000_000
    worst = 0.0
    for sg, lm, cc in [(1.5, 8.0, 0.0), (2.0, 10.0, 0.4), (2.5, 10.0, 0.0)]:
        ei = rng2.normal(-sg ** 2, sg, Nb)
        ej = cc * ei + rng2.normal(0, sg * np.sqrt(1 - cc ** 2), Nb)
        d = ej - ei
        F0 = np.exp(-(d + lm) ** 2 / (4 * lm)) / np.sqrt(4 * np.pi * lm)
        lhs = 2 * np.pi * F0.mean()
        Eop = lm + (1 - cc) * sg ** 2
        rhs = np.sqrt(np.pi / Eop) * np.exp(-Eop / 4)
        worst = max(worst, abs(lhs / rhs - 1))
        print(f"sigma={sg}, lambda={lm}, c={cc}: <pi w> = {lhs:.5e}, k_M(E_op) = {rhs:.5e}, ratio {lhs / rhs:.4f}")
    print(f"largest relative deviation = {100 * worst:.2f} %")


# --------------------------------------------------------------------------
# 1d: exact one-dimensional result, Eq. (12)
# --------------------------------------------------------------------------
def D1d_exact(sig, lam, c):
    """D_1D / (a^2 nu) in units k_B T = 1; zero at and below T*."""
    a = sig ** 2 * (1 - c) / lam
    if a >= 1:
        return 0.0
    return np.exp(-lam / 4 - (3 + c) * sig ** 2 / 4) * np.sqrt(1 - a)


def section_1d(quick):
    header("1D  exact chain: D = a^2/(<e^-e><1/C>) by sampling vs Eq. (12), k_B T = 1")
    rng = np.random.default_rng(SEEDS["1d"])
    nchunk, L = (4, 250_000) if quick else (10, 4_000_000)
    print(f"{nchunk} independent chains of {L} sites each; AR(1) site energies for c > 0")
    print("standard errors from the spread between chains (batch means)")
    print("sigma  lambda   c    T*/T    D (sampled)   D (Eq. 12)   ratio    std.err.  dev/err")
    for sig, lam, c in [(1.0, 10, 0.0), (1.5, 10, 0.0), (2.0, 10, 0.0), (1.5, 4, 0.0),
                        (2.0, 10, 0.5), (2.5, 10, 0.6)]:
        lnp_k, lnr_k = [], []
        for _ in range(nchunk):
            if c == 0:
                e = rng.normal(0, sig, L)
            else:
                z = rng.normal(0, sig * np.sqrt(1 - c ** 2), L + 5000)
                e = lfilter([1.0], [1.0, -c], z)[5000:]
            lnp_k.append(logsumexp(-e) - np.log(L))
            lnr_k.append(logsumexp(ln_inv_C(e[:-1], e[1:], lam)) - np.log(L - 1))
        lnp = logsumexp(lnp_k) - np.log(nchunk)
        lnr = logsumexp(lnr_k) - np.log(nchunk)
        Dmc = np.exp(-lnp - lnr)
        De = D1d_exact(sig, lam, c)
        se = np.std(-(np.array(lnp_k) + np.array(lnr_k)), ddof=1) / np.sqrt(nchunk)
        r = Dmc / De
        print(f"{sig:5.2f}  {lam:5.1f}  {c:4.2f}  {sig ** 2 * (1 - c) / lam:5.3f}   {Dmc:.4e}    {De:.4e}   "
              f"{r:.4f}   {100 * se:5.2f} %   {abs(np.log(r)) / se:4.1f}")
    print("for T*/T > 1/2 the variance of 1/C is infinite, so sampling converges slowly and the")
    print("batch-means error is only indicative; this slow convergence is the onset of the bottleneck.")
    sig, lam = 2.5, 10
    print(f"large-lambda form at sigma=2.5, lambda=10: {np.exp(-lam / 4 - 0.75 * sig ** 2):.4e} "
          f"vs exact {D1d_exact(sig, lam, 0):.4e}")


# --------------------------------------------------------------------------
# tail: resistance of N bonds grows as N^{max(1, 1/alpha)}, Eq. (13)
# --------------------------------------------------------------------------
def section_tail(quick):
    header("TAIL  median ln R_N vs ln N; slope -> max(1, 1/alpha), alpha = T/T*  [Eq. (13)]")
    rng = np.random.default_rng(SEEDS["tail"])
    lam = 4.0
    kmax = 13 if quick else 16
    reps = 100 if quick else 400
    Ns = np.array([2 ** k for k in range(8, kmax + 1)])
    print(f"lambda = {lam} k_B T, c = 0, {reps} chains per length, N = 2^8 .. 2^{kmax}")
    print("alpha   fitted slope (largest 5 N)   predicted")
    for alpha in (2.0, 1.0, 0.7, 0.5, 0.35):
        sig = np.sqrt(lam / alpha)
        meds = []
        for N in Ns:
            e = rng.normal(0, sig, (reps, N + 1))
            meds.append(np.median(logsumexp(ln_inv_C(e[:, :-1], e[:, 1:], lam), axis=1)))
        k = min(5, len(Ns))
        slope = np.polyfit(np.log(Ns[-k:]), np.array(meds)[-k:], 1)[0]
        print(f"{alpha:5.2f}   {slope:6.3f}                       {max(1, 1 / alpha):6.3f}")
    print("(slow approach to the asymptotic slope reflects the (ln R)^(-1/2) correction in Eq. (13))")


# --------------------------------------------------------------------------
# networks: exact solutions on square and cubic lattices, Fig. 1(a)
# --------------------------------------------------------------------------
def network_lnD(rng, sig, lam, L, dim, reps):
    """ln(D/D0) from the exact effective conductance; D0 = a^2 nu e^{-lam/4}."""
    out = []
    for _ in range(reps):
        shape = (L,) * dim
        e = rng.normal(0, sig, shape)
        idx = np.arange(e.size).reshape(shape)
        I, J, C = [], [], []
        a_, b_ = [slice(None)] * dim, [slice(None)] * dim
        a_[0], b_[0] = slice(0, L - 1), slice(1, L)            # open along axis 0
        I.append(idx[tuple(a_)].ravel()); J.append(idx[tuple(b_)].ravel())
        C.append(np.exp(-ln_inv_C(e[tuple(a_)], e[tuple(b_)], lam)).ravel())
        for ax in range(1, dim):                                 # periodic transverse axes
            I.append(idx.ravel()); J.append(np.roll(idx, -1, axis=ax).ravel())
            C.append(np.exp(-ln_inv_C(e, np.roll(e, -1, axis=ax), lam)).ravel())
        I, J, C = np.concatenate(I), np.concatenate(J), np.concatenate(C)
        n = e.size
        A = sp.coo_matrix((-C, (I, J)), shape=(n, n))
        A = (A + A.T).tocsr()
        A = A + sp.diags(-np.asarray(A.sum(axis=1)).ravel())
        left, right = idx[0].ravel(), idx[-1].ravel()
        fixed = np.concatenate([left, right])
        Vf = np.concatenate([np.ones(left.size), np.zeros(right.size)])
        free = np.setdiff1d(np.arange(n), fixed)
        V = np.zeros(n)
        V[fixed] = Vf
        V[free] = spla.spsolve(A[free][:, free].tocsc(), -A[free][:, fixed] @ Vf)
        G = (A @ V)[left].sum() * (L - 1) / left.size          # effective bond conductance
        out.append(np.log(G) - sig ** 2 / 2 + lam / 4)
    out = np.array(out)
    return out.mean(), out.std(ddof=1) / np.sqrt(len(out)) if len(out) > 1 else 0.0


def section_networks(quick, outdir):
    header("NETWORKS  exact 2D and 3D solutions vs bounds of Eq. (10)  [Fig. 1(a)]")
    rng = np.random.default_rng(SEEDS["networks"])
    lam = 10.0
    L2, r2, L3, r3 = (60, 3, 16, 2) if quick else (160, 6, 32, 4)
    sigs = [0.5, 1.0, 1.5, 2.0, 2.5, 2.8]
    print(f"lambda = {lam} k_B T, c = 0; 2D {L2}^2 x {r2} realizations, 3D {L3}^3 x {r3} realizations")
    print("sigma   lower(1D)   2D (+-sem)          3D (+-sem)          upper(optical)  ordered")
    rows = []
    for s in sigs:
        t0 = time.time()
        d2, e2 = network_lnD(rng, s, lam, L2, 2, r2)
        d3, e3 = network_lnD(rng, s, lam, L3, 3, r3)
        lo = -0.75 * s ** 2 + 0.5 * np.log(1 - s ** 2 / lam)
        up = -0.5 * np.log(1 + s ** 2 / lam) - s ** 2 / 4
        ok = lo <= d2 <= up and lo <= d3 <= up
        rows.append((s, lo, d2, e2, d3, e3, up))
        print(f"{s:4.2f}   {lo:8.4f}   {d2:8.4f} ({e2:.4f})   {d3:8.4f} ({e3:.4f})   {up:8.4f}      "
              f"{'yes' if ok else 'NO'}   [{time.time() - t0:.0f} s]")
    x = np.array([r[0] for r in rows]) ** 2
    C2 = -np.polyfit(x, [r[2] for r in rows], 1)[0]
    C3 = -np.polyfit(x, [r[4] for r in rows], 1)[0]
    print(f"fitted C (ln D/D0 = const - C sigma^2):  2D {C2:.3f}   3D {C3:.3f}")
    path = os.path.join(outdir, "fig1a.csv")
    with open(path, "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["sigma_over_kT", "lower_1D", "lnD_2D", "sem_2D", "lnD_3D", "sem_3D", "upper_optical"])
        for r in rows:
            w.writerow([f"{v:.4f}" for v in r])
    print(f"wrote {path}")
    print("pgfplots 2D:", " ".join(f"({r[0]},{r[2]:.4f})" for r in rows))
    print("pgfplots 3D:", " ".join(f"({r[0]},{r[4]:.4f})" for r in rows))


# --------------------------------------------------------------------------
# mlj: quantum-mode crossover, Fig. 1(b)
# --------------------------------------------------------------------------
def ln_w_mlj(Delta, T, lam_c, S, hw, nmin, nmax):
    """ln of the MLJ rate (up to a T-independent prefactor) for gap Delta (eV)."""
    b = 1 / (KB * T)
    x = S / np.sinh(b * hw / 2)
    ns = np.arange(nmin, nmax + 1)
    pref = -S / np.tanh(b * hw / 2) + np.log(ive(np.abs(ns), x) + 1e-320) + x + ns * b * hw / 2
    G = -b * (Delta[:, None] + lam_c + ns[None, :] * hw) ** 2 / (4 * lam_c)
    return logsumexp(pref[None, :] + G, axis=1)


def ln_D_over_D34(T, sig, lam_c, S, hw, dmax=14, npts=6001, nmin=-12, nmax=60):
    """Exact 1D ln(D/D_{3/4}) with MLJ rates, c = 0; D_{3/4} = D0 exp(-3 sigma^2/4 (k_B T)^2)."""
    b = 1 / (KB * T)
    d = np.linspace(-dmax * sig, dmax * sig, npts)
    lnN = -d ** 2 / (4 * sig ** 2) - 0.5 * np.log(4 * np.pi * sig ** 2)
    lnint = logsumexp(lnN - b * d / 2 - ln_w_mlj(d, T, lam_c, S, hw, nmin, nmax)) + np.log(d[1] - d[0])
    lnD = -((b * sig) ** 2 / 4 + lnint + (b * sig) ** 2 / 2)
    ln0 = ln_w_mlj(np.array([0.0]), T, lam_c, S, hw, nmin, nmax)[0]
    return lnD - ln0 + 0.75 * (b * sig) ** 2


def section_mlj(quick, outdir):
    header("MLJ  quantum-mode crossover: exact 1D ln(D/D_3/4)  [Fig. 1(b)]")
    sig, lam_c, hw = 0.10, 0.30, 0.18
    Tstar = sig ** 2 / (KB * lam_c)
    print(f"sigma={sig} eV, lambda_c={lam_c} eV, hbar*Omega={hw} eV, c=0, classical T* = {Tstar:.1f} K")
    ratios = np.round(np.arange(0.40, 1.5501, 0.05), 2)
    Ss = (0.1, 0.3, 1.0)
    table = {S: [ln_D_over_D34(Tstar / r, sig, lam_c, S, hw) for r in ratios] for S in Ss}
    print("T*/T   classical(S=0)   S=0.1     S=0.3     S=1")
    for i, r in enumerate(ratios):
        cl = 0.5 * np.log(1 - r) if r < 1 else float("nan")
        print(f"{r:4.2f}   {cl:9.3f}       " + "  ".join(f"{table[S][i]:8.3f}" for S in Ss))
    i15 = int(np.argmin(abs(ratios - 1.5)))
    print(f"suppression below the large-lambda form at T = T*/1.5: "
          f"S=1: {np.exp(-table[1.0][i15]):.1f}x, S=0.1: {np.exp(-table[0.1][i15]):.1f}x")
    worst = 0.0
    for r in (0.8, 1.0, 1.3, 1.55):
        for S in (0.1, 1.0):
            a = ln_D_over_D34(Tstar / r, sig, lam_c, S, hw)
            bb = ln_D_over_D34(Tstar / r, sig, lam_c, S, hw, dmax=25, npts=20001, nmin=-40, nmax=200)
            worst = max(worst, abs(a - bb))
    print(f"convergence: largest change on widening step range to 25 sigma and ladder to n=-40..200: {worst:.1e}")
    path = os.path.join(outdir, "fig1b.csv")
    with open(path, "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["Tstar_over_T", "S_0.1", "S_0.3", "S_1"])
        for i, r in enumerate(ratios):
            w.writerow([f"{r:.2f}"] + [f"{table[S][i]:.3f}" for S in Ss])
    print(f"wrote {path}")


# --------------------------------------------------------------------------
# activation: eumelanin example
# --------------------------------------------------------------------------
def section_activation(quick):
    header("ACTIVATION  apparent activation energies from Eq. (12), lambda=0.4 eV, sigma=0.08 eV, c=0")
    lam, sig = 0.4, 0.08

    def lnD(beta):  # includes nu ~ T^(-1/2)
        return 0.5 * np.log(beta) - beta * lam / 4 - 0.75 * beta ** 2 * sig ** 2 + 0.5 * np.log(1 - beta * sig ** 2 / lam)

    b0 = 1 / (KB * 300.0)
    h = 1e-5 * b0
    ED = -(lnD(b0 + h) - lnD(b0 - h)) / (2 * h)
    Emu = -((lnD(b0 + h) + np.log(b0 + h)) - (lnD(b0 - h) + np.log(b0 - h))) / (2 * h)
    print(f"T* = {sig ** 2 / (KB * lam):.1f} K;  at 300 K:  -dlnD/dbeta = {ED:.4f} eV,  "
          f"-dln(mu)/dbeta = {Emu:.4f} eV  (mu = eD/k_B T)")


# --------------------------------------------------------------------------
def main():
    p = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("--quick", action="store_true", help="smaller samples and lattices")
    p.add_argument("--only", default="band,1d,tail,networks,mlj,activation",
                   help="comma-separated sections to run")
    p.add_argument("--outdir", default=".", help="directory for fig1a.csv and fig1b.csv")
    args = p.parse_args()
    os.makedirs(args.outdir, exist_ok=True)
    print(f"numpy {np.__version__}, mode: {'quick' if args.quick else 'full'}")
    t0 = time.time()
    for name in [s.strip() for s in args.only.split(",") if s.strip()]:
        if name == "band":
            section_band(args.quick)
        elif name == "1d":
            section_1d(args.quick)
        elif name == "tail":
            section_tail(args.quick)
        elif name == "networks":
            section_networks(args.quick, args.outdir)
        elif name == "mlj":
            section_mlj(args.quick, args.outdir)
        elif name == "activation":
            section_activation(args.quick)
        else:
            raise SystemExit(f"unknown section: {name}")
    print(f"\ntotal time {time.time() - t0:.0f} s")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.22
scipy>=1.9

